Subgroup growth of virtually cyclic right-angled Coxeter groups and their free products

We determine the asymptotic number of index $n$ subgroups in virtually cyclic right-angled Coxeter groups and their free products as $n\to\infty$.

==> anc/subgroup_growth_exact_comp.sage <==
# -*- coding:utf-8 -*-

################################################################################
#
#  functions to compute exactly the number of subgroups and number of
#  permutation representations of virtually cyclic right-angles Coxeter
#  groups
#
################################################################################


##   Number of subgroups in  D_\infty x (Z/2)^r following Corollary 5.1   ##

def s(r, j) :
    r"""
    number of subgroups in (Z/2)^r with index 2^j
    """

    return prod([(2^r - 2^l) / (2^j - 2^l) for l in range(j)])

def subgps_virtcycl(r, n) :
    r"""
    number of index n subgroups in D_\infty x (Z/2)^r
    """

    I = [j for j in range(0,r+2) if n - 2^j * (n//2^j) == 0]
    L = [2^j * subgps_finite(r, j) for j in I[:r+1]]  
    M = [2^(j-1)*subgps_finite(r, j-1) for j in I[1:]]
    return n * sum(L) + sum(M) 

##   Number of permutation representations of D_\infty x (Z/2)^r   ##

def compte(r, p) :
    r"""
    Number of representations acting transitively on the blocks of a partition

    r : a nonnegative integer
    p : a list of positive integers (representing a partition)
    """

    S = [factorial(max(1,j-1))*subgps_virtcycl(r, j) for j in range(max(p)+1)]
    return prod(S[j] for j in p)

def stab(n, p) :
    r"""
    number of partitions of {1...n} correspondong to the integer partition p

    n : a nonnegative integer
    p : a list of positive integers (representing a partition)
    """

    M = {j : p.count(j) for j in range(max(p)+1)}
    return factorial(n) / prod(factorial(j)^M[j] * factorial(M[j]) for j in M.keys())


def perm_reps(r, n) :
    r"""
    Number of group morphisms from D_\infty x (Z/2)^r to S_n

    r, n : nonegative integers
    """  

    P = [list(p) for p in list(Partitions(n))]
    return sum(compte(r, p)*stab(n, p) for p in P)


##   Number of permutation representations of D_\infty x (Z/2)^r computed using the recurrence fromula from Corollary 5.2   ##

def weird_length(e) :
    r"""
    e : a triple of elements of {0,1}^r
    """

    V = [2^j*(e[0][j] + e[1][j] + e[2][j]) for j in range(len(e[0]))]
    return sum(V)

def product(e) :
    r"""
    e : a tuple of elements of {0,1}^r (at least 2)
    """

    return prod((-1)^x for x in e[0]) * prod((-1)^y for y in e[1])

def vectors_beta(r) :
    r""" 
    list of tuples in {0,1}^(r+1)

    r : a nonnegative integer
    """

    if r == 0 :
        return [()]
    return [v+(0,) for v in vectors_beta(r-1)] + [v+(1,) for v in vectors_beta(r-1)]

def vectors(r) :
    r""" 
    list of triples of tuples in {0,1}^(r+1)

    r : a nonnegative integer
    """

    L = vectors_beta(r)
    return [(u, v, w) for u in L for v in L for w in L]

def rec_formula(r, n) :
    r""" 
    list [h_0, h_1/1, ..., h_n/(n-1)! where 
    h_n = number of group morphisms from D_\infty x (Z/2)^r to S_n

    r, n : nonnegative integers
    """

    S = [subgps_finite(r, j) for j in range(r+1)]
    I = vectors(r+1)
    D = {l : [v for v in I if weird_length(v) == l] for l in range(3*2^(r+1))}
    H = [1]

    for k in range(1, n+1) :
        a = sum(H[k-l] * product(v) for l in D.keys() if (k-l > 0 and l>0) for v in D[l]) 
        b = sum(2^(2*j) * S[j] * H[k-l-2^j] * product(v) / max(1, k-2^j-l) for j in range(r+1) for l in D.keys() if k-2^j-l >= 0 for v in D[l] if all(v[i][j] == 0 for i in range(3))) 
        c = sum(2^j*(2^j+1) * S[j] * H[k-l-2*2^j] * product(v) / max(1, k-2*2^j-l)  for j in range(r+1) for l in D.keys() if k-2*2^j-l >= 0 for v in D[l] if all(v[i][j] == 0 for i in range(3))) 
        d = sum(2^j * S[j] * H[k-l-3*2^j] * product(v) / max(1, k-3*2^j-l) for j in range(r+1) for l in D.keys() if k-3*2^j-l >= 0 for v in D[l] if all(v[i][j] == 0 for i in range(3))) 
        H += [-a+b+c-d]
    
    return H


##   computations via libgap   ###

def nb_subgps_upto(r, n) :
    r"""
    number of subgroups of D_\infty x (Z/2)^r of index at most n
    """

    if n == 0 :
        return 0
    libgap.eval('F := FreeGroup(2)')
    libgap.eval('Dinfty := F / [F.1^2, F.2^2]')
    if r == 0 :
        libgap.eval('G := Dinfty')
    else : 
        libgap.eval('A := AbelianGroup(IsFpGroup, [2])')
        libgap.eval('F := AbelianGroup(IsFpGroup, [2])')
        for k in range(r-1) :
            libgap.eval('F := DirectProduct(A, F)')
        libgap.eval('G := DirectProduct(Dinfty, F)')
    libgap.eval('n := 0')
    for n in range(n) : 
        libgap.eval('n := n+1')
    libgap.eval('L := LowIndexSubgroupsFpGroup(G, n)')
    libgap.eval('S := 0')
    libgap.eval('k := 1')
    l = libgap.eval('Length(L)')
    for k in range(l) : 
        S = libgap.eval('S := S + Length(ConjugateSubgroups(G, L[k]))')
        libgap.eval('k := k+1')
    return S

def nb_subgps(r,n) :
    r"""
    number of subgroups of D_\infty x (Z/2)^r  of index exactly n
    """

    return nb_subgps_upto(r, n) - nb_subgps_upto(r, n-1)

